The AFLOW Standard for High-Throughput Materials Science Calculations

The Automatic-Flow ( AFLOW ) standard for the high-throughput construction of materials science electronic structure databases is described. Electronic structure calculations of solid state materials depend on a large number of parameters which must be understood by researchers, and must be reported by originators to ensure reproducibility and enable collaborative database expansion. We therefore describe standard parameter values for k-point grid density, basis set plane wave kinetic energy cut-off, exchange-correlation functionals, pseudopotentials, DFT+U parameters, and convergence criteria used in AFLOW calculations.

==> anc/supplementary.bbl <==
\newcommand{\Ozolins}{Ozoli\c{n}\v{s}}
\begin{thebibliography}{15}
\providecommand{\natexlab}[1]{#1}
\providecommand{\url}[1]{\texttt{#1}}
\providecommand{\urlprefix}{URL }
\expandafter\ifx\csname urlstyle\endcsname\relax
  \providecommand{\doi}[1]{doi:\discretionary{}{}{}#1}\else
  \providecommand{\doi}[1]{doi:\discretionary{}{}{}\begingroup
  \urlstyle{rm}\url{#1}\endgroup}\fi
\providecommand{\bibinfo}[2]{#2}

\bibitem[{Vanderbilt(1990)}]{VASP_USPP1}
\bibinfo{author}{D.~Vanderbilt}, \bibinfo{title}{Soft self-consistent
  pseudopotentials in a generalized eigenvalue formalism},
  \bibinfo{journal}{Phys.\ Rev.\ B} \bibinfo{volume}{41} (\bibinfo{year}{1990})
  \bibinfo{pages}{7892--7895}, \doi{\bibinfo{doi}{10.1103/PhysRevB.41.7892}}.

\bibitem[{Kresse and Hafner(1994{\natexlab{a}})}]{vasp_JPCM_1994}
\bibinfo{author}{G.~Kresse}, \bibinfo{author}{J.~Hafner},
  \bibinfo{title}{Norm-Conserving and Ultrasoft Pseudopotentials for First-Row
  and Transition-Elements}, \bibinfo{journal}{J.\ Phys.:\ Conden.\ Matt.}
  \bibinfo{volume}{6} (\bibinfo{year}{1994}{\natexlab{a}})
  \bibinfo{pages}{8245--8257}.

\bibitem[{Bl\"ochl(1994)}]{PAW}
\bibinfo{author}{P.~E. Bl\"ochl}, \bibinfo{title}{Projector augmented-wave
  method}, \bibinfo{journal}{Phys.\ Rev.\ B} \bibinfo{volume}{50}
  (\bibinfo{year}{1994}) \bibinfo{pages}{17953--17979}.

\bibitem[{Kresse and Joubert(1999)}]{VASP_PAW2}
\bibinfo{author}{G.~Kresse}, \bibinfo{author}{D.~Joubert}, \bibinfo{title}{From
  ultrasoft pseudopotentials to the projector augmented-wave method},
  \bibinfo{journal}{Phys.\ Rev.\ B} \bibinfo{volume}{59} (\bibinfo{year}{1999})
  \bibinfo{pages}{1758--1775}, \doi{\bibinfo{doi}{10.1103/PhysRevB.59.1758}}.

\bibitem[{Kresse and Hafner(1993)}]{VASP4_1}
\bibinfo{author}{G.~Kresse}, \bibinfo{author}{J.~Hafner}, \bibinfo{title}{{\it
  Ab initio} molecular dynamics for liquid metals}, \bibinfo{journal}{Phys.\
  Rev.\ B} \bibinfo{volume}{47} (\bibinfo{year}{1993})
  \bibinfo{pages}{558--561}, \doi{\bibinfo{doi}{10.1103/PhysRevB.47.558}}.

\bibitem[{Kresse and Hafner(1994{\natexlab{b}})}]{VASP4_2}
\bibinfo{author}{G.~Kresse}, \bibinfo{author}{J.~Hafner}, \bibinfo{title}{{\it
  Ab initio} molecular-dynamics simulation of the
  liquid-metal-amorphous-semiconductor transition in germanium},
  \bibinfo{journal}{Phys.\ Rev.\ B} \bibinfo{volume}{49}
  (\bibinfo{year}{1994}{\natexlab{b}}) \bibinfo{pages}{14251--14269},
  \doi{\bibinfo{doi}{10.1103/PhysRevB.49.14251}}.

\bibitem[{Kresse and Furthm{\"u}ller(1996{\natexlab{a}})}]{VASP4_3}
\bibinfo{author}{G.~Kresse}, \bibinfo{author}{J.~Furthm{\"u}ller},
  \bibinfo{title}{Efficiency of ab initio total energy calculations for metals
  and semiconductors using a plane-wave basis set}, \bibinfo{journal}{Comp.\
  Mat.\ Sci.} \bibinfo{volume}{6} (\bibinfo{year}{1996}{\natexlab{a}})
  \bibinfo{pages}{15--50}, \doi{\bibinfo{doi}{10.1016/0927-0256(96)00008-0}}.

\bibitem[{Kresse and Furthm{\"u}ller(1996{\natexlab{b}})}]{VASP4_4}
\bibinfo{author}{G.~Kresse}, \bibinfo{author}{J.~Furthm{\"u}ller},
  \bibinfo{title}{Efficient iterative schemes for {\it ab initio} total-energy
  calculations using a plane-wave basis set}, \bibinfo{journal}{Phys.\ Rev.\ B}
  \bibinfo{volume}{54} (\bibinfo{year}{1996}{\natexlab{b}})
  \bibinfo{pages}{11169--11186},
  \doi{\bibinfo{doi}{10.1103/PhysRevB.54.11169}}.

\bibitem[{Perdew and Zunger(1981)}]{VASP_LDA}
\bibinfo{author}{J.~P. Perdew}, \bibinfo{author}{A.~Zunger},
  \bibinfo{title}{Self-interaction correction to density-functional
  approximations for many-electron systems}, \bibinfo{journal}{Phys.\ Rev.\ B}
  \bibinfo{volume}{23} (\bibinfo{year}{1981}) \bibinfo{pages}{5048--5079},
  \doi{\bibinfo{doi}{10.1103/PhysRevB.23.5048}}.

\bibitem[{Perdew et~al.(1992)Perdew, Chevary, Vosko, Jackson, Pederson, Singh,
  and Fiolhais}]{VASP_PW91_1}
\bibinfo{author}{J.~P. Perdew}, \bibinfo{author}{J.~A. Chevary},
  \bibinfo{author}{S.~H. Vosko}, \bibinfo{author}{K.~A. Jackson},
  \bibinfo{author}{M.~R. Pederson}, \bibinfo{author}{D.~J. Singh},
  \bibinfo{author}{C.~Fiolhais}, \bibinfo{title}{Atoms, molecules, solids, and
  surfaces: Applications of the generalized gradient approximation for exchange
  and correlation}, \bibinfo{journal}{Phys.\ Rev.\ B} \bibinfo{volume}{46}
  (\bibinfo{year}{1992}) \bibinfo{pages}{6671--6687},
  \doi{\bibinfo{doi}{10.1103/PhysRevB.46.6671}}.

\bibitem[{Perdew et~al.(1993)Perdew, Chevary, Vosko, Jackson, Pederson, Singh,
  and Fiolhais}]{VASP_PW91_2}
\bibinfo{author}{J.~P. Perdew}, \bibinfo{author}{J.~A. Chevary},
  \bibinfo{author}{S.~H. Vosko}, \bibinfo{author}{K.~A. Jackson},
  \bibinfo{author}{M.~R. Pederson}, \bibinfo{author}{D.~J. Singh},
  \bibinfo{author}{C.~Fiolhais}, \bibinfo{title}{Erratum: Atoms, molecules,
  solids, and surfaces: Applications of the generalized gradient approximation
  for exchange and correlation}, \bibinfo{journal}{Phys.\ Rev.\ B}
  \bibinfo{volume}{48} (\bibinfo{year}{1993}) \bibinfo{pages}{4978--4978},
  \doi{\bibinfo{doi}{10.1103/PhysRevB.48.4978.2}}.

\bibitem[{Perdew et~al.(1996)Perdew, Burke, and Ernzerhof}]{VASP_PBE1}
\bibinfo{author}{J.~P. Perdew}, \bibinfo{author}{K.~Burke},
  \bibinfo{author}{M.~Ernzerhof}, \bibinfo{title}{Generalized Gradient
  Approximation Made Simple}, \bibinfo{journal}{Phys.\ Rev.\ Lett.}
  \bibinfo{volume}{77} (\bibinfo{year}{1996}) \bibinfo{pages}{3865--3868},
  \doi{\bibinfo{doi}{10.1103/PhysRevLett.77.3865}}.

\bibitem[{Perdew et~al.(1997)Perdew, Burke, and Ernzerhof}]{VASP_PBE2}
\bibinfo{author}{J.~P. Perdew}, \bibinfo{author}{K.~Burke},
  \bibinfo{author}{M.~Ernzerhof}, \bibinfo{title}{Erratum: Generalized Gradient
  Approximation Made Simple}, \bibinfo{journal}{Phys.\ Rev.\ Lett.}
  \bibinfo{volume}{78} (\bibinfo{year}{1997}) \bibinfo{pages}{1396--1396},
  \doi{\bibinfo{doi}{10.1103/PhysRevLett.78.1396}}.

\bibitem[{Hammer et~al.(1999)Hammer, Hansen, and N{\o}rskov}]{VASP_RPBE}
\bibinfo{author}{B.~Hammer}, \bibinfo{author}{L.~B. Hansen},
  \bibinfo{author}{J.~K. N{\o}rskov}, \bibinfo{title}{Improved adsorption
  energetics within density-functional theory using revised
  Perdew-Burke-Ernzerhof functionals}, \bibinfo{journal}{Phys.\ Rev.\ B}
  \bibinfo{volume}{59} (\bibinfo{year}{1999}) \bibinfo{pages}{7413--7421},
  \doi{\bibinfo{doi}{10.1103/PhysRevB.59.7413}}.

\bibitem[{Rivest(1992)}]{RFC1321}
\bibinfo{author}{R.~L. Rivest}, \bibinfo{title}{The MD5 Message-Digest
  Algorithm}, \bibinfo{type}{RFC} \bibinfo{number}{1321},
  \bibinfo{institution}{RFC Editor},
  \urlprefix\url{http://www.rfc-editor.org/rfc/rfc1321.txt},
  \bibinfo{year}{1992}.

\end{thebibliography}


==> anc/supplementary.tex <==
%\documentclass[aps,onecolumn,prx,amssymb]{revtex4}
\documentclass[preprint,onecolumn,sort&compress]{elsarticle} %ELSEVIER
\usepackage{amsmath}
\usepackage{graphicx}
\usepackage{color}
\usepackage{setspace}
\usepackage{longtable}
\usepackage{float}

\usepackage[]{titlesec}
%\titlespacing{\section}{0pt}{*0}{*0}
%\titlespacing{\subsection}{0pt}{*0}{*0}
%\titlespacing{\subsubsection}{0pt}{*0}{*0}

\definecolor{Gray}{gray}{0.9}
\definecolor{LightCyan}{rgb}{0.88,1,1}


%\voffset 3.5mm \hoffset -5mm \textheight 244 mm \textwidth 183mm

% \affiliation can be followed by \email, \homepage, \thanks as well.
\begin{document}
\title{\large Supplementary Materials: The AFLOW Standard for High-Throughput Materials Science Calculations}
  \author{Camilo E. Calderon$^1$, Jose J. Plata$^1$, Cormac Toher$^1$, Corey Oses$^1$, Ohad Levy$^{1,\dagger}$, \\
          Marco Fornari$^2$, Amir Natan$^3$, Michael J. Mehl$^4$, Gus Hart$^5$, Marco Buongiorno Nardelli$^6$, Stefano Curtarolo$^{7,\star}$}
  \address{$^{1}$Department of Mechanical Engineering and Materials Science, Duke University, Durham, North Carolina 27708, USA}
  \address{$^{2}$Department of Physics, Central Michigan University, Mount Pleasant, MI 48858, USA }
  \address{$^{3}$ Department Of Physics And Electrical Engineering \& Electronics, Faculty of Engineering, Tel Aviv University, Tel Aviv 69978, Israel }
  \address{$^{4}$ Center for Computational Materials Science, Naval Research Laboratory, Washington, DC 20375-5345, USA}
  \address{$^{5}$ Department of Physics and Astronomy, Brigham Young University, Provo, Utah 84602, USA}
  \address{$^{6}$Department of Physics and Department of Chemistry, University of North Texas, Denton TX }
  \address{$^{7}$Materials Science, Electrical Engineering, Physics and Chemistry, Duke University, Durham NC, 27708}
  \address{$^{\dagger}$On leave from the Physics Department, NRCN, Israel}
\address{$^{\star}${\bf corresponding:} stefano@duke.edu}
%\author{Camilo E. Calderon}
%\affiliation{Department of Mechanical Engineering and Materials Science, Duke University, Durham, North Carolina 27708, USA}
%\author{Jose J. Plata}
%\affiliation{Department of Mechanical Engineering and Materials Science, Duke University, Durham, North Carolina 27708, USA}
%\author{Cormac Toher}
%\affiliation{Department of Mechanical Engineering and Materials Science, Duke University, Durham, North Carolina 27708, USA}
%\author{Marco Fornari}
%\affiliation{Department of Physics, Central Michigan University, Mount Pleasant, MI 48858, USA}
%\author{Marco Buongiorno Nardelli}
%\affiliation{Department of Physics and Department of Chemistry, University of North Texas, Denton TX }
%\author{Stefano Curtarolo}
%\email[]{stefano@duke.edu}
%\affiliation{Materials Science, Electrical Engineering, Physics and Chemistry, Duke University, Durham NC, 27708}

\date{\today}
\maketitle

\renewcommand{\theequation}{S\arabic{equation}}
\renewcommand{\thesection} {S\Roman{section}}
\renewcommand{\thefigure}  {S\arabic{figure}}
\renewcommand{\thetable}   {S\arabic{table}}
\renewcommand{\bibnumfmt}[1]{[S#1]}
\renewcommand{\citenumfont}[1]{S#1}

\section{VASP potentials defined in the \small{AFLOW} standard}
\label{suppintro}

The {\small AFLOW} standard currently relies on the set of USPP\cite{VASP_USPP1,vasp_JPCM_1994} and 
PAW\cite{PAW,VASP_PAW2} potentials provided with the {\small VASP} package\cite{VASP4_1,VASP4_2,VASP4_3,VASP4_4}. 
There  is often more than one potential for a given element within the available XC-functional parameterizations 
(LDA\cite{VASP_LDA}, PW91\cite{VASP_PW91_1,VASP_PW91_2}, PBE\cite{VASP_PBE1,VASP_PBE2}, and 
rPBE\cite{VASP_RPBE}), so the set used across the databases has been standardized, and is listed in Table III of the article. 

The first column (`{\small Z}') is the atomic number of the corresponding element, the second column
(`{\small Element}') is the IUPAC designated element name. The next two columns (labeled `{\small DIR}', and `{\small TITEL}') are simple identifiers assigned 
to a given potential by {\small VASP}; where `{\small DIR}' is the name of the directory containing the files associated with the 
potential, and `{\small TITEL}' is a text string found inside the file (e.g., at the command line, type 
``\verb!grep TITEL POTCAR!"). The last column, labeled `md5sum', contains the 128 bit hash of the potential 
files, calculated according to the procedures outlined in the RFC 1321 report\cite{RFC1321}. The hashes presented here can 
be verified by invoking ``\verb!md5sum POTCAR!" at the command line.

\begin{longtable}[!p]{|r| l| l| l| l| }
\caption{LDA USPP} \\ 
\hline Z & Element & DIR & TITEL & md5sum \\ \hline
\endfirsthead
\hline Z & Element & DIR & TITEL & md5sum \\ \hline
\endhead
\hline
\endfoot
\hline
\endlastfoot
 1 & H  & H\_soft & \verb!US H!    & \verb eb925ad8f8292b2aed331bd3fe366259 \\
 3 & Li & Li\_pv  & \verb!US Li!   & \verb 4c74f0df2aab6681c6744b8eaf850f28 \\
 4 & Be & Be      & \verb!US Be!   & \verb 225dec5456377fb027b46083426c573d \\
 5 & B  & B       & \verb!US B!    & \verb b142eca3c528753dd51be9cb575d2cd3 \\
 6 & C  & C       & \verb!US C!    & \verb 63c5ec5bc26ee833756991c994bf3971 \\
 7 & N  & N       & \verb!US N!    & \verb ea7c6f6f527a5fca95fd7e04c52e0a8b \\
 8 & O  & O       & \verb!US O!    & \verb ea3fd13db24585836db99a6aeeed0931 \\
 9 & F  & F       & \verb!US F!    & \verb 326de96574483922f1bf3888fab704bd \\
10 & Ne & Ne      & \verb!US Ne!   & \verb ebc64bf8b887fb144558f18d067bbda3 \\
11 & Na & Na\_pv  & \verb!NC Na!   & \verb 38c7cc867fdb4b3ae2074b1d672d8af7 \\
12 & Mg & Mg\_pv  & \verb!US Mg!   & \verb 82aba8531d839cebc92d493c25f9e26b \\
13 & Al & Al      & \verb!US Al!   & \verb 16fca2830916c80aa11e4bf5aaec1451 \\
14 & Si & Si      & \verb!US Si!   & \verb d99ccf54210409148cb7bc76a515a192 \\
15 & P  & P       & \verb!US P!    & \verb d591131ae60516d08ccbc0689707f22a \\
16 & S  & S       & \verb!US S!    & \verb dfa02f15ca6284def141cdd5b79b6043 \\
17 & Cl & Cl      & \verb!US Cl!   & \verb 2f00025ec1baa4a8c6d37c979919623a \\
18 & Ar & Ar      & \verb!US Ar!   & \verb caa40f6e4bc306ea5f8716dd732760e9 \\
19 & K  & K\_pv   & \verb!US K!    & \verb 21ff2e0252657efb7a70447c361ae6f3 \\
20 & Ca & Ca\_pv  & \verb!US Ca!   & \verb 1136d4843b98ae91d7fcfbac234cdc24 \\
21 & Sc & Sc\_pv  & \verb!US Sc!   & \verb c5cf4ef5ccb3b6f02f82c929540cb3fd \\
22 & Ti & Ti\_pv  & \verb!US Ti!   & \verb 20fd79c679ca800665c253449e2aaff2 \\
23 & V  & V\_pv   & \verb!US V!    & \verb 1125e888772e40c79d7285cede56f17e \\
24 & Cr & Cr      & \verb!US Cr!   & \verb 704092fa305750c20280b1c8b1f57381 \\
25 & Mn & Mn      & \verb!US Mn!   & \verb ffe37780b855cb0c6bedd8abf94dd04a \\
26 & Fe & Fe      & \verb!US Fe!   & \verb b61ee289bd85cad88bd9481c70bf0cce \\
27 & Co & Co      & \verb!US Co!   & \verb 4a9742c340a6be9ab07e4ec2c0aba71a \\
28 & Ni & Ni      & \verb!US Ni!   & \verb 90ea5f80a94706d35a7b00017f2eea48 \\
29 & Cu & Cu      & \verb!US Cu!   & \verb f3cf3dd83f64133a5b544a62ca3be702 \\
30 & Zn & Zn      & \verb!US Zn!   & \verb 941725ce35406aa8f4ca40df9adefa74 \\
31 & Ga & Ga\_d   & \verb!US Ga!   & \verb eb970f596dec3d1bda47a37b8c30d054 \\
32 & Ge & Ge      & \verb!US Ge!   & \verb 99cb9eeb0ca7e512d6ea5c4105beb8bf \\
33 & As & As      & \verb!US As!   & \verb b51408115da65215ae682248d4a081e2 \\
34 & Se & Se      & \verb!US Se!   & \verb 480b2eaaf75332e764c806dd21733774 \\
35 & Br & Br      & \verb!US Br!   & \verb 89b2c34274c20f8efa8c68328a3470ce \\
36 & Kr & Kr      & \verb!US Kr!   & \verb 0c33e83039365a1ddb7783b14f5c82a7 \\
37 & Rb & Rb\_pv  & \verb!US Rb!   & \verb c3f8a7f74bb04ec0b606684a264614a3 \\
38 & Sr & Sr\_pv  & \verb!US Sr!   & \verb 3b06e61b53c19d6260ddacf80e512e24 \\
39 & Y  & Y\_pv   & \verb!US Y!    & \verb db3c69701f52c55e1fb6ed941ba40979 \\
40 & Zr & Zr\_pv  & \verb!US Zr!   & \verb 08dd343372e1aa9c267979765596f3a6 \\
41 & Nb & Nb\_pv  & \verb!US Nb!   & \verb 2f3c182389c4645a84ba4583df4d0e65 \\
42 & Mo & Mo\_pv  & \verb!US Mo!   & \verb c3e4d496c16e4ff400d66822d3634cb7 \\
43 & Tc & Tc      & \verb!US Tc!   & \verb 1c0878637a54be3402087aed5ea1f957 \\
44 & Ru & Ru      & \verb!US Ru!   & \verb ff3f1a0dc666902913217fff463f1117 \\
45 & Rh & Rh      & \verb!US Rh!   & \verb 5d722d70c79ceb79aaf17557c0c146a0 \\
46 & Pd & Pd      & \verb!US Pd!   & \verb 985650fa5bdfa09a60335928a55cbe8c \\
47 & Ag & Ag      & \verb!US Ag!   & \verb ca44407f75bbe28536ccbd54aab2903d \\
48 & Cd & Cd      & \verb!US Cd!   & \verb bfcd5b09a5e80617e2d16e80b14046cf \\
49 & In & In\_d   & \verb!US In!   & \verb 476aa320d08f591e0bed065f8d5a56af \\
50 & Sn & Sn      & \verb!US Sn!   & \verb 6143f182786cfed76473941a501b245f \\
51 & Sb & Sb      & \verb!US Sb!   & \verb b484cc8cbb354783d88aaded3ec07814 \\
52 & Te & Te      & \verb!US Te!   & \verb 9fe9dcea0481d0e374ab8a244e321fdf \\
53 & I  & I       & \verb!US I!    & \verb 8e7515805abe1eb98abcea7688b6e9ba \\
54 & Xe & Xe      & \verb!US Xe!   & \verb 1b28a4cb2512434998d4ea3007a8484a \\
55 & Cs & Cs\_pv  & \verb!US Cs!   & \verb dfada2d074c371c592d0e52e38fc39c2 \\
56 & Ba & Ba\_pv  & \verb!US Ba!   & \verb dd93238fae8f388cabb9694524c7780d \\
72 & Hf & Hf      & \verb!US Hf!   & \verb 860d3b62205a12b49525a1d715e1ea3e \\
74 & W  & W       & \verb!US W!    & \verb a9b59cee55b6aae721c20a9647427926 \\
75 & Re & Re      & \verb!US Re!   & \verb 8a68fe927b627c198536c6412e14bb44 \\
76 & Os & Os      & \verb!US Os!   & \verb de797260e88311fdc7adc0788fda7507 \\
77 & Ir & Ir      & \verb!US Ir!   & \verb becde349adf12aec562c13a70ddbe499 \\
78 & Pt & Pt      & \verb!US Pt!   & \verb d6a342d830c75bc5ebc63a0f3980b823 \\
79 & Au & Au      & \verb!US Au!   & \verb ba0e3abdc1fd77626ec6c8e68002d270 \\
80 & Hg & Hg      & \verb!US Hg!   & \verb 3aaa62d8be49be2021e8c756c1dde17f \\
81 & Tl & Tl\_d   & \verb!US Tl_d! & \verb 2d5a818a22f145d6d1b17400177fa591 \\
82 & Pb & Pb      & \verb!US Pb!   & \verb 369a0b5aebda5a1692589bd394bf4239 \\
83 & Bi & Bi      & \verb!US Bi!   & \verb 81e3cc8bc2d01fb0da970c6235f5f379 \\
\end{longtable}

\begin{longtable}[!p]{|r |l |l |l |l |}
\caption{PW91 USPP} \\ 
\hline Z & Element & DIR & TITEL & md5sum \\ \hline
\endfirsthead
\hline Z & Element & DIR & TITEL & md5sum \\ \hline
\endhead
\hline
\endfoot
\hline
\endlastfoot
 1 & H  & H\_soft & \verb!US H!    & \verb 49b344701d738d9372888f29b8e0d105 \\
 3 & Li & Li\_pv  & \verb!US Li!   & \verb 1dcfe2e618da404f09d5a54edcb6fc34 \\
 4 & Be & Be      & \verb!US Be!   & \verb 471b9403e0964e264c8d284656158821 \\
 5 & B  & B       & \verb!US B!    & \verb b666b1abe48066ba926ed1c9d8b2c0c8 \\
 6 & C  & C       & \verb!US C!    & \verb f65131829cbfb8be4b5a0aa72cd47486 \\
 7 & N  & N       & \verb!US N!    & \verb b86eeda16c14379b5cf740db3bb4995f \\
 8 & O  & O       & \verb!US O!    & \verb 70b688bdb1a9750c4e77f5fac3f702e1 \\
 9 & F  & F       & \verb!US F!    & \verb 62cbfa5f1291bc1dfaf7a710c96f2952 \\
10 & Ne & Ne      & \verb!US Ne!   & \verb 6eee0f00a3df3188935982741549abe4 \\
11 & Na & Na\_pv  & \verb!NC Na!   & \verb bdfcc56631dac0a7bb06414f89f8e1a6 \\
12 & Mg & Mg\_pv  & \verb!US Mg!   & \verb fc26d5d6e47791127d2b48b5d6465ed7 \\
13 & Al & Al      & \verb!US Al!   & \verb a16763a52da5e43988f178ae2a694d8c \\
14 & Si & Si      & \verb!US Si!   & \verb e47cce7a32dc0bcf13a9a2dce87dde3f \\
15 & P  & P       & \verb!US P!    & \verb 1cf0505abc03ffb7b1a9d96a53435ba3 \\
16 & S  & S       & \verb!US S!    & \verb 11bbaa304ba6cfdc9136d5bbf84ae3bd \\
17 & Cl & Cl      & \verb!US Cl!   & \verb bb96d4f310401d743007ccf57be3a6de \\
18 & Ar & Ar      & \verb!US Ar!   & \verb c27e8f5c6074c3f05bd6dfaecac84af9 \\
19 & K  & K\_pv   & \verb!US K!    & \verb 981903b398cfbf64dc67dabe6fd45a29 \\
20 & Ca & Ca\_pv  & \verb!US Ca!   & \verb e5e22945fb7173c023b43ef158bb8896 \\
21 & Sc & Sc\_pv  & \verb!US Sc!   & \verb da13cbdce5b5b2fe9ce7f6f1a916ab0c \\
22 & Ti & Ti\_pv  & \verb!US Ti!   & \verb 7f1010facd8517edab0414b61766674d \\
23 & V  & V\_pv   & \verb!US V!    & \verb 36e14505556e2ff991b199280175464b \\
24 & Cr & Cr      & \verb!US Cr!   & \verb 5b8d3fdf2095158732a4f118e62ad5ad \\
25 & Mn & Mn      & \verb!US Mn!   & \verb 24c6b3a1074d3ca066b7ddc4dae6541f \\
26 & Fe & Fe      & \verb!US Fe!   & \verb 78b9c24e72a8f7b691f63f7f3d3e82b3 \\
27 & Co & Co      & \verb!US Co!   & \verb 29d84db0baa8b74e4b365eb41b398926 \\
28 & Ni & Ni      & \verb!US Ni!   & \verb cf98288758f8e0df76e7729faa5359be \\
29 & Cu & Cu      & \verb!US Cu!   & \verb a6421c4d1dd4706526424b8aab7875cf \\
30 & Zn & Zn      & \verb!US Zn!   & \verb 84221b8c6489d29220c2e08b13d9a119 \\
31 & Ga & Ga\_d   & \verb!US Ga!   & \verb f3bde34eb0363f885ef401a7d56c2ac3 \\
32 & Ge & Ge      & \verb!US Ge!   & \verb 60df1a19bf0f6c7e237d393fe6b21c0c \\
33 & As & As      & \verb!US As!   & \verb 8d9e5cf6e9ee4da39c329da581efa904 \\
34 & Se & Se      & \verb!US Se!   & \verb 43948e27685e956f5267da507585b401 \\
35 & Br & Br      & \verb!US Br!   & \verb ffed832faf9b791bbf5432532d4d5db9 \\
36 & Kr & Kr      & \verb!US Kr!   & \verb 0c33e83039365a1ddb7783b14f5c82a7 \\
37 & Rb & Rb\_pv  & \verb!US Rb!   & \verb 66173067710aca5aa8c2e7b6db5fc6d0 \\
38 & Sr & Sr\_pv  & \verb!US Sr!   & \verb 922ed29ba450819965a499d37f2585a4 \\
39 & Y  & Y\_pv   & \verb!US Y!    & \verb ec40634146e9f436bfc044b4713a5b5a \\
40 & Zr & Zr\_pv  & \verb!US Zr!   & \verb bbce40b0a1f47ad690a3899f11f5cacf \\
41 & Nb & Nb\_pv  & \verb!US Nb!   & \verb 31a5caa5656458e2b29574702d2705a2 \\
42 & Mo & Mo\_pv  & \verb!US Mo!   & \verb 427741efdc40518322fd314805e9ccd5 \\
43 & Tc & Tc      & \verb!US Tc!   & \verb eca73a9770d88c4d4b59dffa91916acf \\
44 & Ru & Ru      & \verb!US Ru!   & \verb a2610236af6e4ae645302ab61d240016 \\
45 & Rh & Rh      & \verb!US Rh!   & \verb eb4afbedfdb76bb415e5d05abc4df5ea \\
46 & Pd & Pd      & \verb!US Pd!   & \verb aacd1ea5645e766bc578d70946f986fd \\
47 & Ag & Ag      & \verb!US Ag!   & \verb d60cd4929088c040581084b40e4b2f94 \\
48 & Cd & Cd      & \verb!US Cd!   & \verb 8b3cf01d5cf305e51a375218e1f63152 \\
49 & In & In\_d   & \verb!US In!   & \verb df02b0d0b14fea4ae46bd8f9f666df64 \\
50 & Sn & Sn      & \verb!US Sn!   & \verb 01d87027573c1dc64788aa4bc6312cae \\
51 & Sb & Sb      & \verb!US Sb!   & \verb 12beb615acd4ef47911327f438ba6b29 \\
52 & Te & Te      & \verb!US Te!   & \verb 1fa179e40d92f746ef940927af58242a \\
53 & I  & I       & \verb!US I!    & \verb 2a13ac6c3894ad9d7f128d50d0eb41a7 \\
54 & Xe & Xe      & \verb!US Xe!   & \verb 1b28a4cb2512434998d4ea3007a8484a \\
55 & Cs & Cs\_pv  & \verb!US Cs!   & \verb 5c6d68c09c7fd9b8b20b6a7060fc0dfc \\
56 & Ba & Ba\_pv  & \verb!US Ba!   & \verb b9306a9c86d23844a060e5a1d2ef1aa9 \\
72 & Hf & Hf      & \verb!US Hf!   & \verb 142c010699d14efb38173f692cf6e8f4 \\
73 & Ta & Ta      & \verb!US Ta!   & \verb e6f6f719eb624ef80ed9ba4517b6059e \\
74 & W  & W       & \verb!US W!    & \verb 98b90e789a1477f248c758e9308b28bf \\
75 & Re & Re      & \verb!US Re!   & \verb 25a93745d878eaad63b45a5f12db614e \\
76 & Os & Os      & \verb!US Os!   & \verb 129f04d303f6692a42fb802f4e2068f3 \\
77 & Ir & Ir      & \verb!US Ir!   & \verb 5e6f57ac4035a68567e687bb3f5616a3 \\
78 & Pt & Pt      & \verb!US Pt!   & \verb fd17cf003dad0484f3aca9edc3b2a101 \\
79 & Au & Au      & \verb!US Au!   & \verb 56247e2fa6201a9dc922c32d1eca5853 \\
80 & Hg & Hg      & \verb!US Hg!   & \verb 9cb5c078d34933144ece763122850172 \\
81 & Tl & Tl\_d   & \verb!US Tl_d! & \verb 1391ddaaa9434fab4a3dac58aff7c741 \\
82 & Pb & Pb      & \verb!US Pb!   & \verb 938cdfed4297995b7e1e59bdfeaeed32 \\
83 & Bi & Bi      & \verb!US Bi!   & \verb 020b5eff92bebba8759bd6031116b71b \\
\end{longtable}

\begin{longtable}[!p]{|r |l |l |l |l |}
\caption{LDA PAW} \\ 
\hline Z & Element & DIR & TITEL & md5sum \\ \hline
\endfirsthead
\hline Z & Element & DIR & TITEL & md5sum \\ \hline
\endhead
\hline
\endfoot
\hline
\endlastfoot
 1 & H  & H      & \verb!PAW H 06May1998!     & \verb c64ba787fed4467690fb36877e977ec0 \\ 
 2 & He & He     & \verb!PAW He 07Sep2000!    & \verb 3286e83bea313b7450dd8d6346f2474b \\ 
 3 & Li & Li\_sv & \verb!PAW Li_sv 19Jan2001! & \verb 2592f0ac8eb9f445a49339075daf547a \\ 
 4 & Be & Be\_sv & \verb!PAW Be_sv 23Feb1998! & \verb 77f6263acd7416ae25ad1ad4a13e10a2 \\ 
 5 & B  & B\_h   & \verb!PAW B_h 17Apr2000!   & \verb b97195ca576223b6c21146056616c96a \\ 
 6 & C  & C      & \verb!PAW C 31May2000!     & \verb 29ac31aa4351a3f34d03c5d5a3003974 \\ 
 7 & N  & N      & \verb!PAW N 31May2000!     & \verb 9e3bcba7049c1c68b251e510f4ff44b8 \\ 
 8 & O  & O      & \verb!PAW O 31May2000!     & \verb 1e97a33e71df1c4917fa6050cd50c0c6 \\ 
 9 & F  & F      & \verb!PAW F 31May2000!     & \verb 4fc5af0663c1aa202d6417b901f4c985 \\ 
10 & Ne & Ne     & \verb!PAW Ne 07Sep2000!    & \verb 4c505754c399b52683bc0c93d5f612b0 \\ 
11 & Na & Na\_pv & \verb!PAW Na_pv 28Sep2000! & \verb dad5cbede65d5b9dae264355a9284d9d \\ 
12 & Mg & Mg\_pv & \verb!PAW Mg_pv 02Mar1998! & \verb b4fb4036423c94c37ede4cebd7b4bc31 \\ 
13 & Al & Al     & \verb!PAW Al 17Apr2000!    & \verb 9aeae06674ae387033981119cd1aca66 \\ 
14 & Si & Si     & \verb!PAW Si 02Apr1999!    & \verb 4c7e59f235c1ffa2d680e748e7323d49 \\ 
15 & P  & P      & \verb!PAW P 21Jan2003!     & \verb 10819cfee53a74abcaf3a7dc99f6148b \\ 
16 & S  & S      & \verb!PAW S 21Jan2003!     & \verb 9e245bb45e9785e87646b98f2ce8a0fa \\ 
17 & Cl & Cl     & \verb!PAW Cl 21Jan2003!    & \verb c55744ba1216708ed1379cf58225b6f7 \\ 
18 & Ar & Ar     & \verb!PAW Ar 07Sep2000!    & \verb 737b6200e8a07c0eed4cc9ac045f3291 \\ 
19 & K  & K\_sv  & \verb!PAW K_sv 24Mar1998!  & \verb 28ee340cbfa8a1e3c180941174d1f5ee \\ 
20 & Ca & Ca\_sv & \verb!PAW Ca_sv 17Apr2000! & \verb 08772677e267e5742ab515af847f7bf8 \\ 
21 & Sc & Sc\_sv & \verb!PAW Sc_sv 07Sep2000! & \verb 810b27b3c9a203f690fba0d6e45defa8 \\ 
22 & Ti & Ti\_sv & \verb!PAW Ti_sv 07Sep2000! & \verb 330371ddc4f8abc598d52de68f3c2414 \\ 
23 & V  & V\_sv  & \verb!PAW V_sv 07Sep2000!  & \verb 446db21bf6a8039535aa8dd603466422 \\ 
24 & Cr & Cr\_pv & \verb!PAW Cr_pv 07Sep2000! & \verb 125a5e023eee2b05f14e164e6d2f23e3 \\ 
25 & Mn & Mn\_pv & \verb!PAW Mn_pv 07Sep2000! & \verb bec18947131836968b57be507331fac6 \\ 
26 & Fe & Fe\_pv & \verb!PAW Fe_pv 03Mar1998! & \verb 6d157accdba99b6166e4e6353a40a94c \\ 
27 & Co & Co     & \verb!PAW Co 03Mar1998!    & \verb c0ddd47ea5cf302e077fdba3f669c437 \\ 
28 & Ni & Ni\_pv & \verb!PAW Ni_pv 19Apr2000! & \verb 2f36d269dc1910fe58e98819b335fe03 \\ 
29 & Cu & Cu\_pv & \verb!PAW Cu_pv 19Apr2000! & \verb e9e50d7d01620b388f8496ed16b20c5e \\ 
30 & Zn & Zn     & \verb!PAW Zn 03Mar1998!    & \verb 262e2b7faa6468d022a200ebe1e6d778 \\ 
31 & Ga & Ga\_h  & \verb!PAW Ga_h 21Jan2003!  & \verb 4b9c5eed9ef41ee625b45f7a97b6e64b \\ 
32 & Ge & Ge\_h  & \verb!PAW Ge_h 21Jan2003!  & \verb 2ccdffee986f74d8da10202f4f48a9e8 \\ 
33 & As & As     & \verb!PAW As 03Mar1998!    & \verb b80ae2d699381ffab8fdfd5978931eda \\ 
34 & Se & Se     & \verb!PAW Se 03Mar1998!    & \verb 7715381a9c3fe56d4a8987b3f653fa1b \\ 
35 & Br & Br     & \verb!PAW Br 03Mar1998!    & \verb 28a79473ffbeb64aad76c788ce31f558 \\ 
36 & Kr & Kr     & \verb!PAW Kr 07Sep2000!    & \verb b9e8a1601d319bd12a90bddf97d8fe5b \\ 
37 & Rb & Rb\_sv & \verb!PAW Rb_sv 10Feb1998! & \verb 25bbd5117e82e405ed7194bd392d0cb1 \\ 
38 & Sr & Sr\_sv & \verb!PAW Sr_sv 10Feb1998! & \verb b4075fc033f35af75f5db14e2d26fdfd \\ 
39 & Y  & Y\_sv  & \verb!PAW Y_sv 10Feb1998!  & \verb ae79bd5bc0c3952219fc1092d9a7ea88 \\ 
40 & Zr & Zr\_sv & \verb!PAW Zr_sv 10Feb1998! & \verb efff5156d21e61bb7deae2ad191d39a1 \\ 
41 & Nb & Nb\_sv & \verb!PAW Nb_sv 15Nov2001! & \verb 96bdb4057b821960864b28be8adcebfd \\ 
42 & Mo & Mo\_pv & \verb!PAW Mo_pv 08Jan2002! & \verb d3341b7f3223783c303368d4246d8d1f \\ 
43 & Tc & Tc\_pv & \verb!PAW Tc_pv 03Mar1998! & \verb 93ba63ebd2b67ed0d5223d197bcd8307 \\ 
44 & Ru & Ru\_pv & \verb!PAW Ru_pv 03Mar1998! & \verb 2288b97fb7bb66b3e683940fd3f68468 \\ 
45 & Rh & Rh\_pv & \verb!PAW Rh_pv 17Apr2000! & \verb 9e334dcfcf84bc3b052eb200a075c1d0 \\ 
46 & Pd & Pd\_pv & \verb!PAW Pd_pv 17Apr2000! & \verb e1662d7860db30ef27d97a39917510c0 \\ 
47 & Ag & Ag     & \verb!PAW Ag 17Apr2000!    & \verb ed64b160702a04a390be2cd833bfe5ab \\ 
48 & Cd & Cd     & \verb!PAW Cd 03Mar1998!    & \verb c841d74b9ba8ec1101380f3d33dc409d \\ 
49 & In & In\_d  & \verb!PAW In_d 11Feb1998!  & \verb 83e23eeaec87578503c1bf0f76b76c0f \\ 
50 & Sn & Sn     & \verb!PAW Sn 03Oct2001!    & \verb 48886f7b0a395c7a6776c1152d87e59f \\ 
51 & Sb & Sb     & \verb!PAW Sb 04Feb1998!    & \verb e7012453f5b39f3a4dc1d82aa38e31a0 \\ 
52 & Te & Te     & \verb!PAW Te 03Oct2001!    & \verb c63d399b5887a94e071ab5ebc51ac474 \\ 
53 & I  & I      & \verb!PAW I 03Oct2001!     & \verb 813e041475b01902ddd9057e0096f803 \\ 
54 & Xe & Xe     & \verb!PAW Xe 07Sep2000!    & \verb f4afaa236e08c8f909f1f819778f4c4e \\ 
55 & Cs & Cs\_sv & \verb!PAW Cs_sv 07Sep2000! & \verb 1c65ce2689c503b214f0d780b5a44e91 \\ 
56 & Ba & Ba\_sv & \verb!PAW Ba_sv 17Apr2000! & \verb 6f10884969075adfe00e752b8af4b0a7 \\ 
57 & La & La     & \verb!PAW La 17Apr2000!    & \verb 112a18a4697ab2f12bbdf463f3e3e585 \\ 
58 & Ce & Ce     & \verb!PAW Ce 28Sep2000!    & \verb 3bcd7760795c1bb7fccac7fb7e1f6713 \\ 
72 & Hf & Hf     & \verb!PAW Hf 21Jan2003!    & \verb a2c6186cb7d595f3e3e30235b17d7375 \\ 
73 & Ta & Ta\_pv & \verb!PAW Ta_pv 07Sep2000! & \verb 3704c06706658d369d412b5f20d07fbd \\ 
74 & W  & W\_pv  & \verb!PAW W_pv 22Jul1998!  & \verb 1aaee48e39ceea2ec33695b841bb3032 \\ 
75 & Re & Re\_pv & \verb!PAW Re_pv 11Feb1998! & \verb b2422eb5ec9b7905007f5a5663f43576 \\ 
76 & Os & Os\_pv & \verb!PAW Os_pv 10Feb1998! & \verb d62ab66828e41baf38d6d01b66fef8cd \\ 
77 & Ir & Ir     & \verb!PAW Ir 10Feb1998!    & \verb 9d79269e62a439c13853ce337e7d20c3 \\ 
78 & Pt & Pt     & \verb!PAW Pt 17Apr2000!    & \verb 6f02913d6824ef5ab4014e6c48912df6 \\ 
79 & Au & Au     & \verb!PAW Au 04Feb1998!    & \verb c3f4bfdfb1e2cbe7641e47743e491adb \\ 
80 & Hg & Hg     & \verb!PAW Hg 04Feb1998!    & \verb ffdb758a95cc239735dffbd37ff30e95 \\ 
81 & Tl & Tl\_d  & \verb!PAW Tl_d 11Feb1998!  & \verb 7e927afef27954355adebc00110e73c7 \\ 
82 & Pb & Pb\_d  & \verb!PAW Pb_d 30Apr1998!  & \verb 567fd77293c6b3213fabedc28b8a5e50 \\ 
83 & Bi & Bi\_d  & \verb!PAW Bi_d 09Feb1998!  & \verb 61065b58b70347893c5a90440974830b \\ 
89 & Ac & Ac     & \verb!PAW Ac 12Apr2000!    & \verb e04fe65bdf5abd98a8498c18ad24502d \\ 
90 & Th & Th\_s  & \verb!PAW Th_s 04May2000!  & \verb f8544df429cdcfa12e1b374d4cb6d231 \\ 
91 & Pa & Pa     & \verb!PAW Pa 17Apr2000!    & \verb 1982b4ff040c7572783aa4aaf37f2c50 \\ 
92 & U  & U      & \verb!PAW U 17Apr2000!     & \verb 2e42a4a667f31bfcdfab07f2369ea452 \\ 
93 & Np & Np\_s  & \verb!PAW Np_s 04May2000!  & \verb 04575098e009315f819e3064f459eeb9 \\ 
94 & Pu & Pu\_s  & \verb!PAW Pu_s 04May2000!  & \verb af1079053f14de3a3eed67e5fa796a42 \\ 
\end{longtable}

\begin{longtable}[!p]{|r |l |l |l |l |}
\caption{PW91 PAW} \\ 
\hline Z & Element & DIR & TITEL & md5sum \\ \hline
\endfirsthead
\hline Z & Element & DIR & TITEL & md5sum \\ \hline
\endhead
\hline
\endfoot
\hline
\endlastfoot
 1 & H  & H      & \verb!PAW_GGA H 07Jul1998!     & \verb 140d7a0918df4c990b60772598e7777a \\
 2 & He & He     & \verb!PAW_GGA He 05Jan2001!    & \verb 230942b78a7aba758fa46d46df42430d \\
 3 & Li & Li\_sv & \verb!PAW_GGA Li_sv 23Jan2001! & \verb ffa3b4f10c33767aa06e357f76bc1b03 \\
 4 & Be & Be\_sv & \verb!PAW_GGA Be_sv 23Feb1998! & \verb ead81323e7cb91242e361b2ee1883596 \\
 5 & B  & B\_h   & \verb!PAW_GGA B_h 18Jul2000!   & \verb aa4fe162348dddda2a75bb20e2fcb467 \\
 6 & C  & C      & \verb!PAW_GGA C 05Jan2001!     & \verb 5d9d9a5215191e6de6f5d444022eca48 \\
 7 & N  & N      & \verb!PAW_GGA N 31May2000!     & \verb c6c3f26fe10279a5a0a3cb5e6e27fbd5 \\
 8 & O  & O      & \verb!PAW_GGA O 05Jan2001!     & \verb 0255483b998f590aadc1e7e62c6a6216 \\
 9 & F  & F      & \verb!PAW_GGA F 31May2000!     & \verb f826add23862e81993aeb9f6f4578519 \\
10 & Ne & Ne     & \verb!PAW_GGA Ne 05Jan2001!    & \verb 7fd5008321fbc87850280609433531df \\
11 & Na & Na\_pv & \verb!PAW_GGA Na_pv 05Jan2001! & \verb f245e8d730138b18c7caf93f34a8b14a \\
12 & Mg & Mg\_pv & \verb!PAW_GGA Mg_pv 10Feb1998! & \verb b0e3683054a3af1bcdb004403a20ec3d \\
13 & Al & Al     & \verb!PAW_GGA Al 05Jan2001!    & \verb b1d947984379eb01f70e04f0b0786cc1 \\
14 & Si & Si     & \verb!PAW_GGA Si 05Jan2001!    & \verb fa1ca8b47f680b37e46b843a4651a032 \\
15 & P  & P      & \verb!PAW_GGA P 21Jan2003!     & \verb 51f8c161115885a5dac34b247420a44b \\
16 & S  & S      & \verb!PAW_GGA S 21Jan2003!     & \verb 884522c45d0383c14624834330e2d638 \\
17 & Cl & Cl     & \verb!PAW_GGA Cl 21Jan2003!    & \verb 07b6a81b71715cd88192659ca5b67446 \\
18 & Ar & Ar     & \verb!PAW_GGA Ar 06Sep2000!    & \verb 90ed412274591809ed1a86c38d1e199c \\
19 & K  & K\_sv  & \verb!PAW_GGA K_sv 04May1998!  & \verb 868206abf76a0fc503a7eabae9a0e671 \\
20 & Ca & Ca\_sv & \verb!PAW_GGA Ca_sv 04May1998! & \verb e6b809b9467f1ef0276d68a7bccc0079 \\
21 & Sc & Sc\_sv & \verb!PAW_GGA Sc_sv 07Sep2000! & \verb d3fa5a5cf94262f1f318fa3d4b58abb7 \\
22 & Ti & Ti\_sv & \verb!PAW_GGA Ti_sv 07Sep2000! & \verb 5fe2d8774445fe6fc0e37e01bb1a6e90 \\
23 & V  & V\_sv  & \verb!PAW_GGA V_sv 14Sep2000!  & \verb 52b4cc9580238169a2383464b6ff9761 \\
24 & Cr & Cr\_pv & \verb!PAW_GGA Cr_pv 07Sep2000! & \verb fd46d4a02214541f586c5c278dfe5446 \\
25 & Mn & Mn\_pv & \verb!PAW_GGA Mn_pv 07Sep2000! & \verb c2edf7adef8a5fbdf6981b13eb4197e9 \\
26 & Fe & Fe\_pv & \verb!PAW_GGA Fe_pv 06May1998! & \verb af7f2616461457bd969597675ac6b979 \\
27 & Co & Co     & \verb!PAW_GGA Co 03Mar1998!    & \verb 17964872269e6da2031b2c6f74ff01ac \\
28 & Ni & Ni\_pv & \verb!PAW_GGA Ni_pv 19Apr2000! & \verb 1edb477085ee6c779ae372f2440ee416 \\
29 & Cu & Cu\_pv & \verb!PAW_GGA Cu_pv 19Apr2000! & \verb 85355af0ea6b73e2a38f987ad76414d3 \\
30 & Zn & Zn     & \verb!PAW_GGA Zn 03Mar1998!    & \verb a0062191fe4e00dcf6cfd024e2a3afc9 \\
31 & Ga & Ga\_h  & \verb!PAW_RPBE Ga_h 09Apr2002! & \verb 147abcb548d98849c031596f476afb8d \\
32 & Ge & Ge\_h  & \verb!PAW_RPBE Ge_h 09Apr2002! & \verb bdc0c9f007a44bd876802904c7bbe586 \\
33 & As & As     & \verb!PAW_GGA As 18Jul2000!    & \verb 863cd990362db2801eec3eae1ffab388 \\
34 & Se & Se     & \verb!PAW_GGA Se 04May1998!    & \verb ae289f0158094845f991fea1e6bc3213 \\
35 & Br & Br     & \verb!PAW_GGA Br 04May1998!    & \verb 9a8aa54e918c215c6744e86545734a0b \\
36 & Kr & Kr     & \verb!PAW_GGA Kr 07Sep2000!    & \verb de3ea20f253c80645ba861128e9abb43 \\
37 & Rb & Rb\_sv & \verb!PAW_GGA Rb_sv 10Feb1998! & \verb 93f351b07d19603049a34f7c2119fe52 \\
38 & Sr & Sr\_sv & \verb!PAW_GGA Sr_sv 10Feb1998! & \verb ed80aa48f32e3e4ef74e323b99eb68e6 \\
39 & Y  & Y\_sv  & \verb!PAW_GGA Y_sv 10Feb1998!  & \verb 771600ced66e074503cdbaf6b9aa7307 \\
40 & Zr & Zr\_sv & \verb!PAW_GGA Zr_sv 10Feb1998! & \verb c8b381ec47a5b1c7e2bfcbee29cdc581 \\
41 & Nb & Nb\_sv & \verb!PAW_GGA Nb_sv 14Nov2001! & \verb b2b3d55a3b6e58a8cb424b89c4ce2aa1 \\
42 & Mo & Mo\_pv & \verb!PAW_GGA Mo_pv 08Jan2002! & \verb d2f943e543db31280fd9a7576d4e2b0a \\
43 & Tc & Tc\_pv & \verb!PAW_GGA Tc_pv 20Feb1998! & \verb 191032ad2564da987e8d595f4e39d55b \\
44 & Ru & Ru\_pv & \verb!PAW_GGA Ru_pv 10Feb1998! & \verb 1b6aae0ea6dee02e54668ec33ef9d115 \\
45 & Rh & Rh\_pv & \verb!PAW_GGA Rh_pv 17Apr2000! & \verb daa23016fd24638a294fa7f0c3d10e23 \\
46 & Pd & Pd\_pv & \verb!PAW_GGA Pd_pv 04Mar1998! & \verb 8f9d5f875d5542d128fa970f182337cd \\
47 & Ag & Ag     & \verb!PAW_GGA Ag 18Jul2000!    & \verb 39277c945a9786a7ddf7d5a642c969fe \\
48 & Cd & Cd     & \verb!PAW_GGA Cd 04May1998!    & \verb a38ee924516dda6188855d8250d20d72 \\
49 & In & In\_d  & \verb!PAW_GGA In_d 04May1998!  & \verb 97d352df20b81868b708a5adcbf94def \\
50 & Sn & Sn     & \verb!PAW_GGA Sn 07Sep2001!    & \verb c82c3f0930c9668e91889c9d570e6267 \\
51 & Sb & Sb     & \verb!PAW_GGA Sb 04May1998!    & \verb 6d8948cd37189f4e4dd25bf2faf5be25 \\
52 & Te & Te     & \verb!PAW_GGA Te 07Sep2001!    & \verb 91cd7274b96cf472bf9e79a6c1405d4e \\
53 & I  & I      & \verb!PAW_GGA I 07Sep2001!     & \verb e6bf346c007cf680c3a99d0ee59e5ff7 \\
54 & Xe & Xe     & \verb!PAW_GGA Xe 07Sep2000!    & \verb 03a1562eb378b4d860fd567a27703dfe \\
55 & Cs & Cs\_sv & \verb!PAW_GGA Cs_sv 07Sep2000! & \verb 0c18ca1ceef9d2857d92368947335ad9 \\
56 & Ba & Ba\_sv & \verb!PAW_GGA Ba_sv 14Apr2000! & \verb 6e953fc070f3c90dbb8ece8a4b996ba6 \\
57 & La & La     & \verb!PAW_GGA La 14Apr2000!    & \verb 57e7cdb5a0b4016210318f2454ac21bd \\
58 & Ce & Ce     & \verb!PAW_GGA Ce 29Sep2000!    & \verb 93db055049ffb39a0831fae76649fc22 \\
62 & Sm & Sm\_3  & \verb!PAW_GGA Sm_3 11May2000!  & \verb 34081ab91826e45b3fbd4f9cc9399862 \\
64 & Gd & Gd\_3  & \verb!PAW_GGA Gd_3 10May2000!  & \verb 05401c5df05a5fd78f5cfa9d754005f1 \\
65 & Tb & Tb\_3  & \verb!PAW_GGA Tb_3 10May2000!  & \verb 65c0a820fda66135023edf357f7702c8 \\
66 & Dy & Dy\_3  & \verb!PAW_GGA Dy_3 10May2000!  & \verb ca64394b868d9f2f7672d145853dcde5 \\
67 & Ho & Ho\_3  & \verb!PAW_GGA Ho_3 10May2000!  & \verb cfd1f1c8cd6dcc911bc74df768a507a8 \\
68 & Er & Er\_3  & \verb!PAW_GGA Er_3 10May2000!  & \verb e48c3b9311654d5dfa43d17fe669f755 \\
69 & Tm & Tm     & \verb!PAW_GGA Tm 21Aug2000!    & \verb f4e0aa99eff443800adb7ddc059cb7fe \\
70 & Yb & Yb     & \verb!PAW_GGA Yb 05Sep2000!    & \verb 991b0c8c24181306d9150a73ddad30cd \\
72 & Hf & Hf     & \verb!PAW_GGA Hf 6May2002!     & \verb 3f1572eb155ff63457d12797af8834c8 \\
73 & Ta & Ta\_pv & \verb!PAW_GGA Ta_pv 07Sep2000! & \verb da7bd3a2eb2d81b354149d1c59e76080 \\
74 & W  & W\_pv  & \verb!PAW_GGA W_pv 15Jul1998!  & \verb f991cc70c485b3432e5f66df766b9814 \\
75 & Re & Re\_pv & \verb!PAW_GGA Re_pv 11Feb1998! & \verb 16fad93aa36332c46b240dc3b8558999 \\
76 & Os & Os\_pv & \verb!PAW_GGA Os_pv 10Feb1998! & \verb c73d8aaa09137dd1e4e530844ccf25c2 \\
77 & Ir & Ir     & \verb!PAW_GGA Ir 04May1998!    & \verb 2eaff92eb3e3ba72087f9785e13f2ed7 \\
78 & Pt & Pt     & \verb!PAW_GGA Pt 05Jan2001!    & \verb d69e9d0cf59724336f11730eb2cd0b95 \\
79 & Au & Au     & \verb!PAW_GGA Au 18Jul2000!    & \verb a05903b0a24d1f0640b2622c8c676610 \\
80 & Hg & Hg     & \verb!PAW_GGA Hg 04May1998!    & \verb 2ce3e6d38658022c51d3bdfa1244511b \\
81 & Tl & Tl\_d  & \verb!PAW_GGA Tl_d 11Feb1998!  & \verb 2b6b043891ac43d5ab739f9623684138 \\
82 & Pb & Pb\_d  & \verb!PAW_GGA Pb_d 04May1998!  & \verb b9da96e65065129ef12f567887580213 \\
83 & Bi & Bi\_d  & \verb!PAW_GGA Bi_d 10Feb1998!  & \verb 9fb8bff76611e718ffa9320224303393 \\
89 & Ac & Ac     & \verb!PAW_GGA Ac 11Apr2000!    & \verb 8c84936e001650a36f2308a726c523e7 \\
90 & Th & Th\_s  & \verb!PAW_GGA Th_s 04May2000!  & \verb a69dbeeffcef4afe95855eff44e6e297 \\
91 & Pa & Pa     & \verb!PAW_GGA Pa 14Apr2000!    & \verb 62d018bb49199dd57f30efdc682354cc \\
92 & U  & U      & \verb!PAW_GGA U 14Apr2000!     & \verb 6219c236d4d45ece6cbc5b677a1fcb55 \\
93 & Np & Np\_s  & \verb!PAW_GGA Np_s 04May2000!  & \verb a5979d83571970358fba40303e0ad2a3 \\
94 & Pu & Pu\_s  & \verb!PAW_GGA Pu_s 04May2000!  & \verb c00d31bcc05e7ce7c30165529823627e \\
\end{longtable}

\begin{longtable}[!p]{|r |l |l |l |l |}
\caption{PBE PAW} \\ 
\hline Z & Element & DIR & TITEL & md5sum \\ \hline
\endfirsthead
\hline Z & Element & DIR & TITEL & md5sum \\ \hline
\endhead
\hline
\endfoot
\hline
\endlastfoot
 1 & H  & H      & \verb!PAW_PBE H 15Jun2001!     & \verb 0885b68e212c30cfc24e7e414f08f688 \\
 2 & He & He     & \verb!PAW_PBE He 05Jan2001!    & \verb 588ae1e19ffafb3f90f70eaf1ab0eee4 \\
 3 & Li & Li\_sv & \verb!PAW_PBE Li_sv 23Jan2001! & \verb 3c250e93980edd21056c57109939666d \\
 4 & Be & Be\_sv & \verb!PAW_PBE Be_sv 06Sep2000! & \verb 3155ec5a4c068e5e462863f4fa0a4cfe \\
 5 & B  & B\_h   & \verb!PAW_PBE B_h 07Sep2000!   & \verb d9db8e5aa07a50806ed81059627ca382 \\
 6 & C  & C      & \verb!PAW_PBE C 08Apr2002!     & \verb 3f40bfc49008d2f30222dd40d0a93683 \\
 7 & N  & N      & \verb!PAW_PBE N 08Apr2002!     & \verb 94b576a3f411071f6852525625f70f43 \\
 8 & O  & O      & \verb!PAW_PBE O 08Apr2002!     & \verb 3d1718e04592b985074657c3aa8093f0 \\
 9 & F  & F      & \verb!PAW_PBE F 08Apr2002!     & \verb 7a2a358a734bd94f392dc078aa8915fa \\
10 & Ne & Ne     & \verb!PAW_PBE Ne 05Jan2001!    & \verb 21c1a12156171b9d49872bcf22fb3797 \\
11 & Na & Na\_pv & \verb!PAW_PBE Na_pv 05Jan2001! & \verb c2bf3a84744e11107e8c18128fe55175 \\
12 & Mg & Mg\_pv & \verb!PAW_PBE Mg_pv 06Sep2000! & \verb 29f4a964a56871f79d918d9ed859272e \\
13 & Al & Al     & \verb!PAW_PBE Al 04Jan2001!    & \verb c6620d70f1674312e1c878af213394c0 \\
14 & Si & Si     & \verb!PAW_PBE Si 05Jan2001!    & \verb beda35742cbd33a80c5a3dbb3b8e9dff \\
15 & P  & P      & \verb!PAW_PBE P 17Jan2003!     & \verb 373269af03998b9ce6e4d1eb37beae32 \\
16 & S  & S      & \verb!PAW_PBE S 17Jan2003!     & \verb 7460841ca2572e68be01a43361fbc783 \\
17 & Cl & Cl     & \verb!PAW_PBE Cl 17Jan2003!    & \verb 0400317e0e4824a73cd6da93406ea714 \\
18 & Ar & Ar     & \verb!PAW_PBE Ar 07Sep2000!    & \verb dd06167e63151d443b9c881a7b613693 \\
19 & K  & K/\_sv & \verb!PAW_PBE K_sv 06Sep2000!  & \verb 0ff0a8201b80271c066e28a44690c306 \\
20 & Ca & Ca\_sv & \verb!PAW_PBE Ca_sv 06Sep2000! & \verb 83612deb5dab8f4d5f04ad0c49b37e60 \\
21 & Sc & Sc\_sv & \verb!PAW_PBE Sc_sv 07Sep2000! & \verb 65fcbf4d557d3593facd06d5567ce7e1 \\
22 & Ti & Ti\_sv & \verb!PAW_PBE Ti_sv 07Sep2000! & \verb 9363a773551e1502ff3555eea19e9dc6 \\
23 & V  & V\_sv  & \verb!PAW_PBE V_sv 07Sep2000!  & \verb 4153776e1f31baa7d48fe220244e964c \\
24 & Cr & Cr\_pv & \verb!PAW_PBE Cr_pv 07Sep2000! & \verb 8813aad57bb1bc3499076346ee292337 \\
25 & Mn & Mn\_pv & \verb!PAW_PBE Mn_pv 07Sep2000! & \verb f2fb52af9afe1b1c8571f5383d9ee13d \\
26 & Fe & Fe\_pv & \verb!PAW_PBE Fe_pv 06Sep2000! & \verb c6af12c1fec2e0a61c14cf46507ce36a \\
27 & Co & Co     & \verb!PAW_PBE Co 06Sep2000!    & \verb fa3f50abba383404730d93936d12fd2f \\
28 & Ni & Ni\_pv & \verb!PAW_PBE Ni_pv 06Sep2000! & \verb 4e3b30cbd544bb6627f6cf2b4e43eec2 \\
29 & Cu & Cu\_pv & \verb!PAW_PBE Cu_pv 06Sep2000! & \verb b4736b653102363b0f0642c69492bfa4 \\
30 & Zn & Zn     & \verb!PAW_PBE Zn 06Sep2000!    & \verb 91eb5a6b4785fe950e87899b5da3933d \\
31 & Ga & Ga\_h  & \verb!PAW_PBE Ga_h 09Apr2002!  & \verb 00291046df22bb0f0fc1b820d319c4d3 \\
32 & Ge & Ge\_h  & \verb!PAW_PBE Ge_h 09Apr2002!  & \verb 430bc9f8543120cf365a571924b4871d \\
33 & As & As     & \verb!PAW_PBE As 06Sep2000!    & \verb b56aa4c3857cd52535b010900c6ea842 \\
34 & Se & Se     & \verb!PAW_PBE Se 06Sep2000!    & \verb 2d3bcd87e5f2e128761e12cafd90b46b \\
35 & Br & Br     & \verb!PAW_PBE Br 06Sep2000!    & \verb 84ffa9e5d4751de56907209cd5d85da7 \\
36 & Kr & Kr     & \verb!PAW_PBE Kr 07Sep2000!    & \verb ab6b338b92aa805ea896d7a440633feb \\
37 & Rb & Rb\_sv & \verb!PAW_PBE Rb_sv 06Sep2000! & \verb 8c62106f12f98250f472892ee198bd9c \\
38 & Sr & Sr\_sv & \verb!PAW_PBE Sr_sv 07Sep2000! & \verb d4c83e2f1cce04c8de590ff9fee3a7b7 \\
39 & Y  & Y\_sv  & \verb!PAW_PBE Y_sv 06Sep2000!  & \verb 3fd69da3d44b112b1962713a8ce3b9d9 \\
40 & Zr & Zr\_sv & \verb!PAW_PBE Zr_sv 07Sep2000! & \verb 4e036d1e0f59ac26bd20b213be0ce2ed \\
41 & Nb & Nb\_sv & \verb!PAW_PBE Nb_sv 17Jan2003! & \verb 0f0c5358a2990a674cf95c94eb5d4be2 \\
42 & Mo & Mo\_pv & \verb!PAW_PBE Mo_pv 08Apr2002! & \verb b137488ce53231ea649f1950747039d8 \\
43 & Tc & Tc\_pv & \verb!PAW_PBE Tc_pv 06Sep2000! & \verb 37a54b6cf59138a193b1a3f4d2b4b7dd \\
44 & Ru & Ru\_pv & \verb!PAW_PBE Ru_pv 06Sep2000! & \verb e46830387c37d5237e4bdd74f3bd3dba \\
45 & Rh & Rh\_pv & \verb!PAW_PBE Rh_pv 06Sep2000! & \verb 533353e2b88e8adf9f9e2bc04d6fcc74 \\
46 & Pd & Pd\_pv & \verb!PAW_PBE Pd_pv 06Sep2000! & \verb 283c650e90bdd750d8cfb24b14328ad7 \\
47 & Ag & Ag     & \verb!PAW_PBE Ag 06Sep2000!    & \verb d8f0c080d94fd3b05649df44d48c7f4d \\
48 & Cd & Cd     & \verb!PAW_PBE Cd 06Sep2000!    & \verb cceaff9f077c9bbfcf1146cadfbd2983 \\
49 & In & In\_d  & \verb!PAW_PBE In_d 06Sep2000!  & \verb e811faa9dcd5ad520bf8997480ee425e \\
50 & Sn & Sn     & \verb!PAW_PBE Sn 08Apr2002!    & \verb 42a875226ea0623d4993d496d89bd704 \\
51 & Sb & Sb     & \verb!PAW_PBE Sb 06Sep2000!    & \verb 9d89127dd693177b5ce417c7a7faade8 \\
52 & Te & Te     & \verb!PAW_PBE Te 08Apr2002!    & \verb 36dc587b62964b6b918aa2b36e1ab1b2 \\
53 & I  & I      & \verb!PAW_PBE I 08Apr2002!     & \verb 355f755bf0fce41fad88ff61410ccdb9 \\
54 & Xe & Xe     & \verb!PAW_PBE Xe 07Sep2000!    & \verb 733859c8f6b8883c99801774f3a20205 \\
55 & Cs & Cs\_sv & \verb!PAW_PBE Cs_sv 08Apr2002! & \verb 0cbfcc9c4ab7a7178c6a933f40737533 \\
56 & Ba & Ba\_sv & \verb!PAW_PBE Ba_sv 06Sep2000! & \verb 8565e299bf2052c5f58088383467176c \\
57 & La & La     & \verb!PAW_PBE La 06Sep2000!    & \verb 9647b0297cd866ab2e70c668f11cac6a \\
58 & Ce & Ce     & \verb!PAW_PBE Ce 28Sep2000!    & \verb f3682f19c2bc579cdb13655fc55e3fd0 \\
59 & Pr & Pr     & \verb!PAW_PBE Pr 08Apr2002!    & \verb e9d2412f33dcd841b8e2bcbd45d1130f \\
60 & Nd & Nd     & \verb!PAW_PBE Nd 08Apr2002!    & \verb 3d8314713dcffcc0f4c7c5b4c0d8e997 \\
61 & Pm & Pm     & \verb!PAW_PBE Pm 08Apr2002!    & \verb 3d2f5497d8de454b57cd6c297ecbb9e0 \\
62 & Sm & Sm     & \verb!PAW_PBE Sm 08Apr2002!    & \verb 7afbc3e49b54c3d7748ff3d5ed8fde75 \\
63 & Eu & Eu     & \verb!PAW_PBE Eu 08Apr2002!    & \verb 4e0b7f3c88dddd1230ca16540c7ea052 \\
64 & Gd & Gd     & \verb!PAW_PBE Gd 08Apr2002!    & \verb d7d6aedab129cf30658737c437c33c57 \\
65 & Tb & Tb\_3  & \verb!PAW_PBE Tb_3 06Sep2000!  & \verb b05bc4baa2eb61a48ec33c52b3942b36 \\
66 & Dy & Dy\_3  & \verb!PAW_PBE Dy_3 06Sep2000!  & \verb 2cafbdd397eb4d19c0485fb96f501aeb \\
67 & Ho & Ho\_3  & \verb!PAW_PBE Ho_3 06Sep2000!  & \verb 81adda19f97561e54ebd476ff54edb32 \\
68 & Er & Er\_3  & \verb!PAW_PBE Er_3 06Sep2000!  & \verb effd2c87a46d71e0bde2eef44ae6b8f0 \\
69 & Tm & Tm     & \verb!PAW_PBE Tm 06Sep2000!    & \verb 9c108f1baa6b37b61399d8786343d39f \\
70 & Yb & Yb     & \verb!PAW_PBE Yb 24Feb2003!    & \verb 85d6fcf3e76713c94fa8ca5c850d9613 \\
71 & Lu & Lu     & \verb!PAW_PBE Lu 06Sep2000!    & \verb 5cfef6c87b4508f987257bea29b4877b \\
72 & Hf & Hf     & \verb!PAW_PBE Hf 20Jan2003!    & \verb e36254885caf1b0fd0a0d4602f19c2d0 \\
73 & Ta & Ta\_pv & \verb!PAW_PBE Ta_pv 07Sep2000! & \verb 24f03b4232f2b78ebd3dd63d3149a278 \\
74 & W  & W\_pv  & \verb!PAW_PBE W_pv 06Sep2000!  & \verb b549485c40170ddc8e19c7b48f59860a \\
75 & Re & Re\_pv & \verb!PAW_PBE Re_pv 06Sep2000! & \verb 1d0ee21e5719acc44001babe7e566de8 \\
76 & Os & Os\_pv & \verb!PAW_PBE Os_pv 20Jan2003! & \verb 74d08624f8235caef1a02b72d4a94d55 \\
77 & Ir & Ir     & \verb!PAW_PBE Ir 06Sep2000!    & \verb 88884c01d337f00ee7193c5549b25131 \\
78 & Pt & Pt     & \verb!PAW_PBE Pt 05Jan2001!    & \verb 079fdad3df93dbceac18c56a69852e29 \\
79 & Au & Au     & \verb!PAW_PBE Au 06Sep2000!    & \verb 7c8b6e5d57953a616d7d99a3e5f5ff83 \\
80 & Hg & Hg     & \verb!PAW_PBE Hg 06Sep2000!    & \verb 16228ba36308ae7834869282a95df256 \\
81 & Tl & Tl\_d  & \verb!PAW_PBE Tl_d 06Sep2000!  & \verb 8f6a3ef769f99ba50176a183fd615119 \\
82 & Pb & Pb\_d  & \verb!PAW_PBE Pb_d 06Sep2000!  & \verb 557b550dcafa40ec47cef90a84c6ae65 \\
83 & Bi & Bi\_d  & \verb!PAW_PBE Bi_d 06Sep2000!  & \verb 18f4c6d2eed662f76db6cb7ce103ca3c \\
89 & Ac & Ac     & \verb!PAW_PBE Ac 06Sep2000!    & \verb 2a772ba39a7528c9963370132096ae77 \\
90 & Th & Th\_s  & \verb!PAW_PBE Th_s 06Sep2000!  & \verb 509216edad7601050a1ae6fb60519dd8 \\
91 & Pa & Pa     & \verb!PAW_PBE Pa 07Sep2000!    & \verb 584daf6e9769f685e4356a483eccd4f6 \\
92 & U  & U      & \verb!PAW_PBE U 06Sep2000!     & \verb 13e3c0dcfda26c641935253c571001e9 \\
93 & Np & Np\_s  & \verb!PAW_PBE Np_s 06Sep2000!  & \verb af137b99591100c7827352172cf80215 \\
94 & Pu & Pu\_s  & \verb!PAW_PBE Pu_s 06Sep2000!  & \verb 500103d54c5637fc8ebb8cc8b07cfc34 \\
\end{longtable}

\cleardoublepage
\cleardoublepage

\bibliographystyle{PhysRevwithTitles_noDOI_v1b}
\normalbaselines
\bibliography{xstefano4,xcormac,xcamilo}

\end{document}

